Explaining Autonomous Driving by Learning End-to-End Visual Attention

Current deep learning based autonomous driving approaches yield impressive results also leading to in-production deployment in certain controlled scenarios. One of the most popular and fascinating approaches relies on learning vehicle controls directly from data perceived by sensors. This end-to-end learning paradigm can be applied both in classical supervised settings and using reinforcement learning. Nonetheless the main drawback of this approach as also in other learning problems is the lack of explainability. Indeed, a deep network will act as a black-box outputting predictions depending on previously seen driving patterns without giving any feedback on why such decisions were taken. While to obtain optimal performance it is not critical to obtain explainable outputs from a learned agent, especially in such a safety critical field, it is of paramount importance to understand how the network behaves. This is particularly relevant to interpret failures of such systems. In this work we propose to train an imitation learning based agent equipped with an attention model. The attention model allows us to understand what part of the image has been deemed most important. Interestingly, the use of attention also leads to superior performance in a standard benchmark using the CARLA driving simulator.

==> newattention/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from glob import glob\n",
    "import system"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "images = [x.split('\\\\') for x in glob('*/*.jpg')]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "#for i in images:\n",
    "#    oldname = i[1]\n",
    "#    newname = oldname.split('_')[-1]\n",
    "#    oldpath = '{}/{}'.format(i[0], oldname)\n",
    "#    newpath = '{}/{}'.format(i[0], newname)\n",
    "#    os.rename(oldpath, newpath)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "d = {}\n",
    "for i in images:\n",
    "    k = i[0]\n",
    "    v = i[1]\n",
    "    if k in d:\n",
    "        d[k].append(v)\n",
    "    else:\n",
    "        d[k] = [v]            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/1/2020-03-19 12_06_43.082397_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/1/2020-03-19 12_06_43.082397_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/1/2020-03-19 12_06_43.082397_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/1/2020-03-19 12_06_43.180874_follow.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/10/2020-03-19 12_08_41.373796_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/10/2020-03-19 12_08_41.373796_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/10/2020-03-19 12_08_41.373796_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/10/2020-03-19 12_08_41.373796_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/11/2020-03-19 12_08_49.230669_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/11/2020-03-19 12_08_49.230669_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/11/2020-03-19 12_08_49.230669_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/11/2020-03-19 12_08_49.387837_follow.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/12/2020-03-19 12_08_56.415562_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/12/2020-03-19 12_08_56.415562_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/12/2020-03-19 12_08_56.415562_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/12/2020-03-19 12_08_56.415562_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/13/2020-03-19 12_09_40.735204_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/13/2020-03-19 12_09_40.855894_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/13/2020-03-19 12_09_40.855894_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/13/2020-03-19 12_09_41.102849_left.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/14/2020-03-19 12_09_51.201873_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/14/2020-03-19 12_09_51.201873_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/14/2020-03-19 12_09_51.201873_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/14/2020-03-19 12_09_51.319003_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/15/2020-03-19 12_10_06.329140_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/15/2020-03-19 12_10_06.329140_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/15/2020-03-19 12_10_06.437922_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/15/2020-03-19 12_10_06.437922_left.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/16/2020-03-19 12_10_14.902119_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/16/2020-03-19 12_10_15.108125_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/16/2020-03-19 12_10_15.108125_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/16/2020-03-19 12_10_15.108125_right.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/17/2020-03-19 12_13_31.696736_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/17/2020-03-19 12_13_31.696736_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/17/2020-03-19 12_13_31.833788_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/17/2020-03-19 12_13_31.833788_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/18/2020-03-19 12_13_32.389194_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/18/2020-03-19 12_13_32.389194_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/18/2020-03-19 12_13_32.670743_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/18/2020-03-19 12_13_32.811369_right.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/19/2020-03-19 12_13_51.372381_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/19/2020-03-19 12_13_51.372381_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/19/2020-03-19 12_13_51.372381_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/19/2020-03-19 12_13_51.640113_left.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/2/2020-03-19 12_06_45.401862_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/2/2020-03-19 12_06_45.489772_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/2/2020-03-19 12_06_45.489772_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/2/2020-03-19 12_06_45.489772_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/20/2020-03-19 12_14_16.785301_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/20/2020-03-19 12_14_16.785301_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/20/2020-03-19 12_14_16.785301_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/20/2020-03-19 12_14_16.785301_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/21/2020-03-19 12_14_17.177228_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/21/2020-03-19 12_14_17.177228_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/21/2020-03-19 12_14_17.306034_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/21/2020-03-19 12_14_17.438204_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/22/2020-03-19 12_14_20.297537_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/22/2020-03-19 12_14_20.297537_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/22/2020-03-19 12_14_20.297537_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/22/2020-03-19 12_14_20.428681_follow.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/23/2020-03-19 12_14_29.037583_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/23/2020-03-19 12_14_29.037583_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/23/2020-03-19 12_14_29.037583_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/23/2020-03-19 12_14_29.037583_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/24/2020-03-19 12_14_39.321411_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/24/2020-03-19 12_14_39.398717_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/24/2020-03-19 12_14_39.398717_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/24/2020-03-19 12_14_39.398717_right.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/25/2020-03-19 12_14_48.898301_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/25/2020-03-19 12_14_49.016175_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/25/2020-03-19 12_14_49.016175_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/25/2020-03-19 12_14_49.598842_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/27/2020-03-19 12_14_53.447395_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/27/2020-03-19 12_14_53.447395_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/27/2020-03-19 12_14_53.447395_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/27/2020-03-19 12_14_53.565704_right.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/28/2020-03-19 12_15_03.690613_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/28/2020-03-19 12_15_03.690613_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/28/2020-03-19 12_15_03.690613_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/28/2020-03-19 12_15_03.690613_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/29/2020-03-19 12_15_05.983997_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/29/2020-03-19 12_15_05.983997_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/29/2020-03-19 12_15_05.983997_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/29/2020-03-19 12_15_05.983997_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/3/2020-03-19 12_06_47.119716_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/3/2020-03-19 12_06_47.119716_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/3/2020-03-19 12_06_47.119716_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/3/2020-03-19 12_06_47.119716_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/30/2020-03-19 12_15_25.752491_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/30/2020-03-19 12_15_25.752491_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/30/2020-03-19 12_15_25.825133_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/30/2020-03-19 12_15_25.825133_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/31/2020-03-19 12_15_42.320786_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/31/2020-03-19 12_15_42.320786_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/31/2020-03-19 12_15_42.414605_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/31/2020-03-19 12_15_42.414605_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/32/2020-03-19 12_15_46.412428_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/32/2020-03-19 12_15_46.610368_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/32/2020-03-19 12_15_46.610368_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/32/2020-03-19 12_15_46.610368_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/4/2020-03-19 12_06_47.846286_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/4/2020-03-19 12_06_47.846286_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/4/2020-03-19 12_06_47.846286_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/4/2020-03-19 12_06_47.846286_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/5/2020-03-19 12_06_51.822389_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/5/2020-03-19 12_06_51.917678_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/5/2020-03-19 12_06_52.011729_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/5/2020-03-19 12_06_52.011729_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/6/2020-03-19 12_07_10.212701_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/6/2020-03-19 12_07_10.212701_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/6/2020-03-19 12_07_10.212701_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/6/2020-03-19 12_07_10.303425_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/7/2020-03-19 12_08_06.583386_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/7/2020-03-19 12_08_06.583386_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/7/2020-03-19 12_08_06.583386_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/7/2020-03-19 12_08_06.583386_straight.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/8/2020-03-19 12_08_27.789219_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/8/2020-03-19 12_08_27.879948_left.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/8/2020-03-19 12_08_27.879948_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/8/2020-03-19 12_08_27.967177_follow.jpg}\n",
      "\n",
      "\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/9/2020-03-19 12_08_30.905329_straight.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/9/2020-03-19 12_08_30.997648_follow.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/9/2020-03-19 12_08_30.997648_right.jpg}\n",
      "\\includegraphics[width=.24\\textwidth]\\{new_attention/9/2020-03-19 12_08_31.192340_left.jpg}\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for e, i in enumerate(images):\n",
    "    print('\\\\includegraphics[width=.24\\\\textwidth]\\AAAnew_attention/{}/{}BBB'.format(i[0], i[1]).replace('AAA','{').replace('BBB','}'))\n",
    "    if e%4 == 3:\n",
    "        print('\\n')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

